Better buffers for patches in macroscale simulation of systems with microscale randomness

We consider one dimensional lattice diffusion model on a microscale grid with many discrete diffusivity values which repeat periodicially. Computer algebra explores how the dynamics of small coupled `patches' predict the slow emergent macroscale dynamics. We optimise the geometry and coupling of patches by comparing the macroscale predictions of the patch solutions with the macroscale solution on the infinite domain, which is derived for a general diffusivity period. The results indicate that patch dynamics is a viable method for numerical macroscale modelling of microscale systems with fine scale roughness. Moreover, the minimal error on the macroscale is generally obtained by coupling patches via `buffers' that are as large as half of each patch.

==> anc/variD <==
Comment: J.E. Bunder and A. J. Roberts, December 2013. 
Derive the holistic model for the linear-diffusion equation with tk diffusivity values k(i). The diffusivities can be taken to be approximately equal, if desired, k(i)=>ka+eta*nu(i) for small eta.
Microscale field solutions in the jth patch uj are evaluated for one diffusivity configuration using difference equations for i=-(n-1),...0,...,(n-1) and coupling conditions for i=-n,...,(-n+2s) and i=n,...(n-2s), where n is the patch half-width and s is the core half-width. This single configuration is mapped to all configurations in the ensemble and, using the amplitude condition (the average over 2s+1 solutions in the core of the patch), the evolution g is evaluated. There is the option of only using one configuration in the ensemble. 
Solutions of g and uj are given in terms of macroscale fields uu(j) and microscale mean and difference operators mu and delta;

on div; off allfac; on revpri; on rat; factor b, gam;

kmax:=2; % maximum order, correct to delta^(2*kmax)  
imax:=9$ % maximum number of iterations
tk:=2; % period of diffusion
simplify:=0; % 1 for approx. equal diffusivities, otherwise independent
ens:=2; % zero: if only use one configuration- useful for tk|(n-s) cases
	% one: if only use two configurations- reflection symmetry
	% else: if use 2*tk configurations- reflection and translation
% ens=0,1 generally not ideal since give mu*del terms in solution
nmin:=7; % minimum patch half-width n
nmax:=7; % maximum patch half-width n
smin:=3; % minimum core half-width s, maximum is (n-1)
sstep:=nmin; % core steps
eord:=3$ % order at which to cutoff eta, the variation in diffusivities

operator u, uu, b, kk, c; 
operator bc1, bc2, bcl, bcr, sums, a1;

clear k;
clear eta;
operator k, ktemp;
if (simplify=1) then
<<	%make variations between diffusivities small
	operator nu;
	let {k(~~j)=>ka+eta*nu(j)};
	for p:=eord:eord do let {eta^p=>0};
	let {eta*c(~i,~j)=>0}>>;

% evaluate infinite domain evolution g00, up to order del^4
% del is microscale difference operator
kh:=tk/(for i:=1:tk sum 1/k(i))$
kg:=(for i:=1:tk product k(i))$
c2:=kg/2*(for i:=1:tk sum (for j:=1:(tk-1) sum (j*(tk-j)/(k(i)*k(mod(i+j-1,tk)+1))) ))$
g00:=kh*uu(j)/h^2*(del^2+((tk^2-1)/12-c2*kh^2/(tk^2*kg))*del^4)$
if simplify then %need taylor series of g00
	g00:=taylor(g00,eta,0,eord-1)$
g00:=(sub({eta=1},g00))$

% b=basis vectors over patch
let {df(b(~i,~w)*(~a),~y)=>b(i,~w)*df(a,y)};
let {b(~i,~w)^2=>b(i,~w), b(~i,~w)*b(~l,~w2)=>0};
% w is 1, 2... or tk for different configurations

% time derivative
let df(uu(~k),t)=>sub(j=k,g);

% coupling conditions to kmax order in terms of macroscale fields uu(j)
% and macroscale mean and difference operators muH, delH
bconr:=((uu(j)+for m:=1:kmax sum (eps*gam)^m*((for i:=0:(m-1) product (r^2-i^2))*(+muH*delH^(2*m-1)/r+delH^(2*m)/(2*m))*uu(j)/factorial(2*m-1) where {delH^2*uu(~j)=>uu(j+1)-2*uu(j)+uu(j-1), muH*delH*uu(~j)=>(uu(j+1)-uu(j-1))/2})))$
bconl:=((uu(j)+for m:=1:kmax sum (eps*gam)^m*((for i:=0:(m-1) product (r^2-i^2))*(-muH*delH^(2*m-1)/r+delH^(2*m)/(2*m))*uu(j)/factorial(2*m-1)  
where {delH^2*uu(~j)=>uu(j+1)-2*uu(j)+uu(j-1), muH*delH*uu(~j)=>(uu(j+1)-uu(j-1))/2})))$
% truncate asymptotics
for m:=(kmax+1):(kmax+1) do let eps^m=>0;

% shift operators for b(i,w)
operator sup, sdown;
linear sup, sdown;
let {sup(b(~i,~w),b)=>b(i-1,~w), sdown(b(~i,~w),b)=>b(i+1,~w)}; 

out gpatch;
if (ens=0) then ees:=1 else if (ens=1) then ees:=2 else ees:=2*tk$
write "Patch dynamics solution for evolution g ";
write "for different patch half-width n and core half-width s";
write "Order delta^(2*kmax), kmax = ",kmax;
write "Diffusion period tk = ",tk;
write "Number of configurations in ensemble: ", ees;
write "Infinite domain evolution to order del^4:";
write g00:=g00;

for n:=nmin:nmax do begin

for s:=smin step sstep until (n-1) do begin  
% if only want tk|(n-s) cases replace above line with:
%for s:=mod(n,tk) step tk until (n-1) do begin

core:=2*s+1; %size of core

% k=diffusion
clear kk;
operator kk;
linear kk;
let {kk(b(~i,1),b,~p)=>k(mod(i+n+p+tk,tk)+1)*b(i,1)};

% c=corrections to u
v:=(for i:=-n:n sum ( c(i,1)*b(i,1) ))$ 
cs:=(for i:=-n:n collect c(i,1) )$ 
% cs are polynomial coefficients

% initial solutions for evolution g and microscale field in jth patch uj
ones:=(for i:=-n:n sum ( b(i,1) ))$
uj:=uu(j)*ones$
g=g0;

out t;
% iterate to improve
for iter:=1:imax do begin
   	ujp:=sup(uj,b)-uj;
   	ujd:=sdown(uj,b)-uj;
   	de:=df(uj,t)*h^2-(kk(ujp,b,1)+kk(ujd,b,0));
   	de:=(de where b(~i,~w)=>0 when abs(i) geq n);
	bc1:=( for m:=-n:-(n-core+1) sum coeffn(uj,b(m,1),1))/core-bconl;
	bc2:=( for m:=(n-core+1):n sum coeffn(uj,b(m,1),1))/core-bconr;
	
        ujp:=sup(v,b)-v;
    	ujd:=sdown(v,b)-v;
	deq:=gd*ones*h^2-(kk(ujp,b,1)+kk(ujd,b,0));	
    	deq:=de+(deq where b(~i,~w)=>0 when abs(i) geq n);
	bcl:=bc1+(for m:=-n:-(n-core+1) sum c(m,1))/core;
	bcr:=bc2+(for m:=(n-core+1):n sum c(m,1))/core;	
	deq2:=(for i:=-n+1:n-1 collect coeffn(deq,b(i,1),1) );
	ans:=solve(append(deq2,{bcl,bcr}),cs);
	uj:=uj+sub(ans,v);
	if (ens=0) then
		amp:=(for m:=-s:s sum (sub(ans,c(m,1))))	
	else if (ens=1) then <<
		if (simplify=0) then <<
			(for l:=1:2 do a1(l):=((for m:=-s:s sum (sub(ans,c(m,1)) where {k(~j)=>ktemp(l,j)} ))));
			amp:=(for l:=1:2 sum a1(l) where {ktemp(1,~~j)=>k(mod(j-1,tk)+1), ktemp(2,~~j)=>k(mod(mod(2*n-1,tk)-j+1,tk)+1)}) 
		>>
		else <<
			(for l:=1:2 do a1(l):=((for m:=-s:s sum (sub(ans,c(m,1)) where {nu(~j)=>ktemp(l,j)} ))));
			amp:=(for l:=1:2 sum a1(l) where {ktemp(1,~~j)=>nu(mod(j-1,tk)+1), ktemp(2,~~j)=>nu(mod(mod(2*n-1,tk)-j+1,tk)+1)}) 
		>>	
	>>
	else <<
		if (simplify=0) then <<
			(for l:=1:2*tk do a1(l):=((for m:=-s:s sum (sub(ans,c(m,1)) where {k(~j)=>ktemp(l,j)} ))));
			amp:=(for l:=1:2*tk sum a1(l) where {ktemp(~~l,~~j)=>k(mod(l+j-2,tk)+1) when l<(tk+1), ktemp(~~l,~~j)=>k(mod(l-j,tk)+1) when l>tk}) 
		>>
		else <<
			(for l:=1:2*tk do a1(l):=((for m:=-s:s sum (sub(ans,c(m,1)) where {nu(~j)=>ktemp(l,j)} ))));
			amp:=(for l:=1:2*tk sum a1(l) where {ktemp(~~l,~~j)=>nu(mod(l+j-2,tk)+1) when l<(tk+1), ktemp(~~l,~~j)=>nu(mod(l-j,tk)+1) when l>tk})
		>>	
	>>; %if ens=0
	ans2:=solve(amp,gd);
	g:=g+sub(ans2,gd);
	uj:=sub(ans2,uj);
	if sub(ans2,sub(ans,de.{bc1,bc2}))={0,0,0} then 
		write iter:=1000000+iter;
showtime;
end;%for

write "iteration for patch, core = ",n,", ",s," complete";
out gpatch;
eps:=1$

g1:=(g where {
	muH^2=>1+delH^2/4, h=>2*r*hh/(2*n-core+1),
	uu(j+~p)=>(1+muH*delH+delH^2/2)^p*uu(j) when p>0,
	uu(j+~p)=>(1-muH*delH+delH^2/2)^(-p)*uu(j) when p<0});

% convert patch dynamics evolution from macroscale to microscale operators
let {sums(~sgn)=>(for j:=1:(20) sum ((for k:=0:(j-1) product ((n-s)/r-k))*(sgn*mu*del+del^2/2)^j/factorial(j)))};
let {mu^2=>1+del^2/4};
for j:=kmax:kmax do (let {del^(2*j+3)=>0});
write "n = ",n,", s = ",s; 
ggam:=((g1 where {gam^(kmax+1)=>0, del^(2*kmax+1)=>0, hh=>h*(2*n-core+1)/(2*r), delH^2=>(sums(1)+sums(-1))}) where {muH*delH=>(sums(1)-sums(-1))/2})$

factor del, mu;
%g:=(ggam where {eta=>1, gam=>1});
% compare patch dynamics evolution g to infinite domain evolution g00
for m:=(2*kmax+1):(2*kmax+1) do g:=(ggam where {eta=>1, gam=>1, del^m=>0});
if g=g00 then write "g=g00, up to given accuracy of g00" else write g:=g;

clear eps;
clear eta; 
end; %s
end; %n

shut gpatch;

end;%execution


